Automated chemical reaction network generation and its application to exoplanet atmospheres

With the advent of JWST and spectroscopic characterization of exoplanet atmospheres with unprecedented detail, there is a demand for a more complete picture of chemical and photochemical reactions and their impact on atmospheric composition. Traditionally, building reaction networks for (exo)planetary atmospheres involves manually tracking relevant species and reactions, a time-consuming and error-prone process. This approach's applicability is also often limited to specific conditions, making it less versatile for different planetary types. (i.e., photochemical networks for Jupiters may not be directly applicable to water-rich exoplanets). We introduce an automated approach using a computer-aided chemical reaction network generator, combined with a one-dimensional photochemical kinetic-transport model, offering significant advantages. This approach automatically selects reaction rates through a rate-based iterative algorithm and refinement steps, enhancing model reliability. Also, this approach allows for the efficient simulation of diverse chemical environments, from hydrogen to water, carbon dioxide, and nitrogen-dominated atmospheres. Using WASP-39b and WASP-80b as examples, we demonstrate our approach's effectiveness. Our WASP-39b model aligns with prior studies and JWST observations, capturing photochemically produced sulfur dioxide. The WASP-80b model reveals an atmosphere influenced by deep interior thermochemistry and vertical mixing, consistent with JWST NIRCam observations. Furthermore, our model identifies a novel initial step for the N2-NH3-HCN pathway that enhances the conversion efficiency in high-temperature/pressure environments. This automated chemical network generation offers a novel, efficient, and precise framework for studying exoplanetary atmospheres, marking a significant advancement over traditional modeling techniques.

==> Supplementary/RMG_input.py <==
# Data sources

database(
    thermoLibraries = ['SABIC_aromatics', 'primaryThermoLibrary','BurkeH2O2', 'thermo_DFT_CCSDTF12_BAC', 'DFT_QCI_thermo', 'Klippenstein_Glarborg2016','CH','primaryNS','SulfurGlarborgMarshall'],
    reactionLibraries = ['Klippenstein_Glarborg2016','primarySulfurLibrary','primaryNitrogenLibrary','NOx2018','Nitrogen_Glarborg_Gimenez_et_al'],
    seedMechanisms = [],
    kineticsDepositories = ['training'], 
    kineticsFamilies = 'default',
    kineticsEstimator = 'rate rules',
)

# Constraints on generated species
generatedSpeciesConstraints(
    allowed=['input species','seed mechanisms','reaction libraries'],	
    maximumCarbonAtoms=0,
    maximumNitrogenAtoms=0,
    maximumSulfurAtoms=0,
    maximumRadicalElectrons=2,
    allowSingletO2=True,
)


# List of species

species(

    label='He',

    reactive=False,

    structure=SMILES("[He]"),

)

species(

    label='C',

    reactive=True,

    structure=SMILES("[C]"),

)

species(

    label='H',

    reactive=True,

    structure=SMILES("[H]"),

)

species(

    label='O',

    reactive=True,

    structure=SMILES("[O]"),

)

species(

    label='N',

    reactive=True,

    structure=SMILES("[N]"),

)

species(

    label='S',

    reactive=True,

    structure=SMILES("[S]"),

)

# Reaction systems

simpleReactor(

    temperature=[(700,'K'),(2000,'K')],
    
    pressure=[(1e-3,'bar'),(1e2,'bar')],

    initialMoleFractions={
        "He": 0.076672,
        "C": 0.002699,
        "H": 0.914939,
        "O": 0.004913,
        "N": 0.000648,
        "S": 0.000129

#    terminationConversion={

#        'CO2': 2e-5,

    },

    terminationTime=(3.154e16,'s'), # 1,000,000,000 years

)



simulator(

    atol=1e-16,

    rtol=1e-8,

)

model(
    toleranceKeepInEdge=0.005,
    toleranceMoveToCore=0.1,
    toleranceInterruptSimulation=1e12,
    toleranceThermoKeepSpeciesInEdge=0.5,
    filterReactions=True,
    filterThreshold=5e8,
    minCoreSizeForPrune=50,
    minSpeciesExistIterationsForPrune=2,
    maximumEdgeSpecies=200000,
    maxNumSpecies=150,
    maxNumObjsPerIter=3,
#    toleranceBranchReactionToCore=0.001,
#    branchingIndex=0.5,
#    branchingRatioMax=1.0,
)

pressureDependence(
    method='modified strong collision',
    maximumGrainSize=(0.5,'kcal/mol'),
    minimumNumberOfGrains=250,
    temperatures=(699,2001,'K',8),
    pressures=(0.0009,1001,'bar',7),
    #interpolation=('Chebyshev', 6, 4),
    interpolation=('PDepArrhenius',),
    maximumAtoms=10,
)

options(
    name='Seed',
    units='si',
    generateOutputHTML=False,
    generatePlots=True,
    saveSimulationProfiles=True,
    verboseComments=False,
    saveEdgeSpecies=False,
    generateSeedEachIteration=True
)

